Jointly-Learned Exit and Inference for a Dynamic Neural Network : JEI-DNN

Large pretrained models, coupled with fine-tuning, are slowly becoming established as the dominant architecture in machine learning. Even though these models offer impressive performance, their practical application is often limited by the prohibitive amount of resources required for every inference. Early-exiting dynamic neural networks (EDNN) circumvent this issue by allowing a model to make some of its predictions from intermediate layers (i.e., early-exit). Training an EDNN architecture is challenging as it consists of two intertwined components: the gating mechanism (GM) that controls early-exiting decisions and the intermediate inference modules (IMs) that perform inference from intermediate representations. As a result, most existing approaches rely on thresholding confidence metrics for the gating mechanism and strive to improve the underlying backbone network and the inference modules. Although successful, this approach has two fundamental shortcomings: 1) the GMs and the IMs are decoupled during training, leading to a train-test mismatch; and 2) the thresholding gating mechanism introduces a positive bias into the predictive probabilities, making it difficult to readily extract uncertainty information. We propose a novel architecture that connects these two modules. This leads to significant performance improvements on classification datasets and enables better uncertainty characterization capabilities.

==> figures/ce_ic_tradeoff.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 135,
   "id": "3158e6f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import os\n",
    "import matplotlib\n",
    "import matplotlib.lines as mlines"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "id": "a5f5e99b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_list_to_plot(acc_cost_pairs, label,marker, color ,marker_label):\n",
    "    list_to_plot = []\n",
    "    for acc_cost_pair in acc_cost_pairs:\n",
    "        acc = acc_cost_pair[0]\n",
    "        cost = acc_cost_pair[1]\n",
    "        ece = acc_cost_pair[2]\n",
    "        inef =  acc_cost_pair[3]\n",
    "        alpha = 100-acc_cost_pair[4]\n",
    "        dict_point = {'label':label, 'cost': cost, 'gated_acc':acc, 'gated_ece':ece, 'inef':inef,'alpha':alpha, 'marker': marker, 'color':color, 'marker_label': marker_label}\n",
    "        list_to_plot.append(dict_point)\n",
    "    return list_to_plot"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "27d5f1bc",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "id": "5db5a4d3",
   "metadata": {},
   "outputs": [],
   "source": [
    "boosted_acc_pairs = [[39.010, 14.89, 26.76, 5.80, 92.44],  \n",
    "[40.080, 15.53, 27.78, 5.73, 92.37],  \n",
    "[41.400, 16.40, 29.02, 5.61, 92.41],  \n",
    "[43.200, 17.61, 30.69, 5.40, 92.37],  \n",
    "[45.190, 18.96, 32.51, 5.18, 92.30],  \n",
    "[47.590, 20.46, 34.68, 4.92, 92.14],  \n",
    "[50.650, 22.40, 37.43, 4.64, 92.41],  \n",
    "[53.550, 24.61, 39.93, 4.33, 92.48],  \n",
    "[57.560, 27.29, 43.42, 4.04, 92.90],  \n",
    "[61.210, 29.87, 46.58, 3.64, 92.68],  \n",
    "[64.970, 32.83, 49.73, 3.24, 92.59],  \n",
    "[68.470, 35.85, 52.63, 2.91, 92.79],  \n",
    "[71.680, 38.65, 55.26, 2.58, 92.70],  \n",
    "[74.870, 41.53, 57.85, 2.14, 91.82],  \n",
    "[77.360, 44.42, 59.79, 1.89, 91.64],  \n",
    "[79.790, 47.02, 61.71, 1.67, 91.62],  \n",
    "[81.700, 49.38, 63.17, 1.50, 91.39],  \n",
    "[83.490, 51.84, 64.52, 1.34, 90.79],  \n",
    "[85.390, 54.41, 65.97, 1.23, 90.91],  \n",
    "[86.790, 56.60, 67.01, 1.16, 91.13],  \n",
    "[88.020, 58.51, 67.92, 1.10, 91.21],  \n",
    "[89.080, 60.39, 68.70, 1.08, 91.59],  \n",
    "[90.120, 62.42, 69.45, 1.06, 92.09],  \n",
    "[90.800, 63.93, 69.93, 1.04, 92.39],  \n",
    "[91.440, 65.17, 70.40, 1.03, 92.59],  \n",
    "[91.780, 66.32, 70.60, 1.02, 92.63],  \n",
    "[92.240, 67.50, 70.91, 1.01, 92.80],  \n",
    "[92.670, 68.48, 71.21, 1.01, 93.12],  \n",
    "[92.900, 69.33, 71.35, 1.01, 93.23],  \n",
    "[93.160, 70.25, 71.51, 1.01, 93.45],  \n",
    "[93.340, 70.88, 71.63, 1.00, 93.47],  \n",
    "[93.530, 71.62, 71.74, 0.99, 93.28],  \n",
    "[93.670, 72.21, 71.83, 0.99, 93.33],  \n",
    "[93.790, 72.81, 71.90, 0.99, 93.37],  \n",
    "[93.960, 73.42, 72.01, 0.99, 93.52],  \n",
    "[94.050, 73.88, 72.06, 0.99, 93.51],  \n",
    "[94.150, 74.34, 72.12, 0.99, 93.47],  \n",
    "[94.200, 74.74, 72.14, 0.99, 93.49],  \n",
    "[94.280, 75.14, 72.19, 0.99, 93.55]]\n",
    "label = 'boosted'\n",
    "marker_label = 'boosted'\n",
    "color = 'c'\n",
    "marker = '.'\n",
    "boosted_list_dict = create_list_to_plot(boosted_acc_pairs, label,marker, color ,marker_label)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "id": "b4907b84",
   "metadata": {},
   "outputs": [],
   "source": [
    "app4 = [[54.1,24.5,13.9, 4.4, 94.7],[83.3, 49.7,12.1, 1.85,93.6],[90.7, 59.6, 7.5,1.2,94.0],[93.1,66.3,4.8,1.0,94.1]]\n",
    "label = 'Ours.'\n",
    "marker_label = 'Ours.'\n",
    "color = 'b'\n",
    "marker = '^'\n",
    "our_4results = create_list_to_plot(app4, label,marker, color ,marker_label)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "id": "f8bc84f9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "font = {'family' : 'serif',\n",
    "        'size'   : 10}\n",
    "\n",
    "combined_dicts = boosted_list_dict+our_4results\n",
    "matplotlib.rc('font', **font)\n",
    "\n",
    "fig = plt.figure()\n",
    "ax = plt.subplot(111)\n",
    "legend_patches_dict = {}\n",
    "for dict_of_result in combined_dicts:\n",
    "    label = dict_of_result['label']\n",
    "    marker_label = dict_of_result['marker_label']\n",
    "    cost = dict_of_result['cost']\n",
    "    marker = dict_of_result['marker']\n",
    "    gated_acc = dict_of_result['gated_acc']\n",
    "    if not marker_label in legend_patches_dict.keys():\n",
    "        legend_patches_dict[marker_label] = {'color': dict_of_result['color'], 'marker': marker}\n",
    "    ax.plot(cost, gated_acc, marker, color=dict_of_result['color'])\n",
    "# fig.xlabel('- inference cost')\n",
    "patches = []\n",
    "for patch in legend_patches_dict.keys():\n",
    "    patches.append(mlines.Line2D([], [], color=legend_patches_dict[patch]['color'], marker = legend_patches_dict[patch]['marker'], label=patch))\n",
    "ax.legend(handles=patches)\n",
    "ax.set_xlabel('Inference Cost')\n",
    "ax.set_ylabel('test accuracy (with early exit)')\n",
    "# ax.legend(bbox_to_anchor=(1.1, 1.05, 0.5, 0.2))\n",
    "ax.set_in_layout(in_layout=True)\n",
    "\n",
    "plt.savefig('perf_cost_app1vs3.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "id": "4cafd5b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "id": "329ff0c1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig = plt.figure()\n",
    "ax = plt.subplot(111)\n",
    "legend_patches_dict = {}\n",
    "for dict_of_result in combined_dicts:\n",
    "    label = dict_of_result['label']\n",
    "    marker_label = dict_of_result['marker_label']\n",
    "    cost = dict_of_result['cost']\n",
    "    marker = dict_of_result['marker']\n",
    "    gated_ece = dict_of_result['gated_ece']\n",
    "    if not marker_label in legend_patches_dict.keys():\n",
    "        legend_patches_dict[marker_label] = {'color': dict_of_result['color'], 'marker': marker}\n",
    "    ax.plot(cost, gated_ece, marker, color=dict_of_result['color'])\n",
    "# fig.xlabel('- inference cost')\n",
    "patches = []\n",
    "for patch in legend_patches_dict.keys():\n",
    "    patches.append(mlines.Line2D([], [], color=legend_patches_dict[patch]['color'], marker = legend_patches_dict[patch]['marker'], label=patch))\n",
    "ax.legend(handles=patches)\n",
    "ax.set_xlabel('Inference Cost')\n",
    "ax.set_ylabel('ECE')\n",
    "# ax.legend(bbox_to_anchor=(1.1, 1.05, 0.5, 0.2))\n",
    "ax.set_in_layout(in_layout=True)\n",
    "\n",
    "plt.savefig('ece_cost.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "id": "78b85347",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "matplotlib.rc('font', **font)\n",
    "fig = plt.figure()\n",
    "ax = plt.subplot(111)\n",
    "legend_patches_dict = {}\n",
    "for dict_of_result in combined_dicts:\n",
    "    label = dict_of_result['label']\n",
    "    marker_label = dict_of_result['marker_label']\n",
    "    gated_acc = dict_of_result['gated_acc']\n",
    "    marker = dict_of_result['marker']\n",
    "    gated_ece = dict_of_result['gated_ece']\n",
    "    if not marker_label in legend_patches_dict.keys():\n",
    "        legend_patches_dict[marker_label] = {'color': dict_of_result['color'], 'marker': marker}\n",
    "    ax.plot(gated_acc, gated_ece, marker, color=dict_of_result['color'])\n",
    "# fig.xlabel('- inference cost')\n",
    "patches = []\n",
    "for patch in legend_patches_dict.keys():\n",
    "    patches.append(mlines.Line2D([], [], color=legend_patches_dict[patch]['color'], marker = legend_patches_dict[patch]['marker'], label=patch))\n",
    "ax.legend(handles=patches)\n",
    "ax.set_xlabel('test accuracy (with early exit)')\n",
    "ax.set_ylabel('ECE')\n",
    "# ax.legend(bbox_to_anchor=(1.1, 1.05, 0.5, 0.2))\n",
    "ax.set_in_layout(in_layout=True)\n",
    "\n",
    "plt.savefig('acc_ece.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "id": "f97fe978",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "matplotlib.rc('font', **font)\n",
    "fig = plt.figure()\n",
    "ax = plt.subplot(111)\n",
    "ax2=ax.twinx()\n",
    "legend_patches_dict = {}\n",
    "for dict_of_result in combined_dicts:\n",
    "    label = dict_of_result['label']\n",
    "    marker_label = dict_of_result['marker_label']\n",
    "    gated_acc = dict_of_result['gated_acc']\n",
    "    marker = dict_of_result['marker']\n",
    "    gated_inef = dict_of_result['inef']\n",
    "    alpha = dict_of_result['alpha']/100\n",
    "    if not marker_label in legend_patches_dict.keys():\n",
    "        legend_patches_dict[marker_label] = {'color': dict_of_result['color'], 'marker': marker}\n",
    "    ax.plot(gated_acc, gated_inef, marker, color=dict_of_result['color'])\n",
    "    ax2.plot(gated_acc, alpha, marker, color='r')\n",
    "# fig.xlabel('- inference cost')\n",
    "patches = []\n",
    "ax2.set_ylim([0, 0.2])\n",
    "ax2.hlines(0.05, 50, 95, color='r', linestyles='dashed')\n",
    "ax2.set_ylabel(r'$\\hat{\\alpha}$')\n",
    "ax2.tick_params(axis='y', colors='red')\n",
    "for patch in legend_patches_dict.keys():\n",
    "    patches.append(mlines.Line2D([], [], color=legend_patches_dict[patch]['color'], marker = legend_patches_dict[patch]['marker'], label=patch))\n",
    "ax.legend(handles=patches)\n",
    "ax.set_xlabel('test accuracy (with early exit)')\n",
    "ax.set_ylabel(r'$\\bar{|\\mathcal{C}|}$')\n",
    "# ax.legend(bbox_to_anchor=(1.1, 1.05, 0.5, 0.2))\n",
    "ax.set_in_layout(in_layout=True)\n",
    "\n",
    "plt.savefig('acc_inef.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "id": "bd770c1f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "ax = plt.subplot(111)\n",
    "legend_patches_dict = {}\n",
    "ax2=ax.twinx()\n",
    "for dict_of_result in combined_dicts:\n",
    "    label = dict_of_result['label']\n",
    "    marker_label = dict_of_result['marker_label']\n",
    "    cost = dict_of_result['cost']\n",
    "    marker = dict_of_result['marker']\n",
    "    gated_inef = dict_of_result['inef']\n",
    "    alpha = dict_of_result['alpha']/100\n",
    "    if not marker_label in legend_patches_dict.keys():\n",
    "        legend_patches_dict[marker_label] = {'color': dict_of_result['color'], 'marker': marker}\n",
    "    ax.plot(cost, gated_inef, marker, color=dict_of_result['color'])\n",
    "    ax2.plot(cost, alpha, marker, color='r')\n",
    "# fig.xlabel('- inference cost')\n",
    "ax2.set_ylim([0, 0.2])\n",
    "ax2.hlines(0.05, 20, 70, color='r', linestyles='dashed')\n",
    "patches = []\n",
    "for patch in legend_patches_dict.keys():\n",
    "    patches.append(mlines.Line2D([], [], color=legend_patches_dict[patch]['color'], marker = legend_patches_dict[patch]['marker'], label=patch))\n",
    "ax.legend(handles=patches)\n",
    "ax2.set_ylabel(r'$\\hat{\\alpha}$')\n",
    "ax2.tick_params(axis='y', colors='red')\n",
    "ax.set_xlabel('Inference Cost')\n",
    "ax.set_ylabel(r'$\\bar{|\\mathcal{C}|}$')\n",
    "# ax.legend(bbox_to_anchor=(1.1, 1.05, 0.5, 0.2))\n",
    "ax.set_in_layout(in_layout=True)\n",
    "\n",
    "plt.savefig('inef_cost.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "79bc9354",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

